Modeling and analysis of RNA-seq data: a review from a statistical perspective

Background: Since the invention of next-generation RNA sequencing (RNA-seq) technologies, they have become a powerful tool to study the presence and quantity of RNA molecules in biological samples and have revolutionized transcriptomic studies. The analysis of RNA-seq data at four different levels (samples, genes, transcripts, and exons) involve multiple statistical and computational questions, some of which remain challenging up to date. Results: We review RNA-seq analysis tools at the sample, gene, transcript, and exon levels from a statistical perspective. We also highlight the biological and statistical questions of most practical considerations. Conclusion: The development of statistical and computational methods for analyzing RNA- seq data has made significant advances in the past decade. However, methods developed to answer the same biological question often rely on diverse statical models and exhibit different performance under different scenarios. This review discusses and compares multiple commonly used statistical models regarding their assumptions, in the hope of helping users select appropriate methods as needed, as well as assisting developers for future method development.

==> figs/cormat.R <==
rm(list = ls())
library(kernlab)
library(parallel)
library(pheatmap)


dir = "~/Dropbox/scrna_impute/codes/data/simulation_twocondition/v8_data/"

# simulate data -----------------------------------------------------------

data_dir = "~/Documents/Projects/scrna/deng_mouseEmbryo_2014/"
# data_dir = "~/scrna/deng_mouseEmbryo_2014/"
load(paste0(data_dir, "read_count.RData"))
mcount = read_count_lnorm[, read_count_labels == "4cell"]
mcount = mcount[rowSums(10^mcount - 1.01) > 0, ]
mgene = sapply(1:nrow(mcount), function(i){
  tp = mcount[i, ]
  if (sum(tp > 0) == 0) return(0)
  sum(tp)/sum(tp > 0)
})
sdgene = sapply(1:nrow(mcount), function(i){
  tp = mcount[i, ]
  tp = tp[tp > log10(1.01)]
  if (sum(tp > 0) == 0) return(0)
  sd(tp)
})
sdgene[is.na(sdgene)] = 0

N = nrow(mcount)
point = log10(1.01)
set.seed(1)
mus = mgene
mus[mus <= point] = point
sds = sdgene
# number of differentially expressed genes
diff_n = 4000
diff_genes = sample(which(mgene > 1), diff_n)
diff_genes_c1 = diff_genes[1:(diff_n/2)]
diff_genes_c2 = diff_genes[(diff_n/2 + 1):diff_n]
# mus[diff_genes] = runif(diff_n, 1.5, 2.5)
shift = sample(seq(4, 10, 1), diff_n/2, replace = TRUE)
mus_c1 = mus
mus_c2 = mus
count_bf_shift = 10^mus[diff_genes_c1] - 1.01
mus_c1[diff_genes_c1] = log10(count_bf_shift * shift + 1.01)
count_bf_shift = 10^mus[diff_genes_c2] - 1.01
mus_c2[diff_genes_c2] = log10(count_bf_shift * shift + 1.01)


lambda = 0.1
droprate_c1 = exp(- lambda * mus_c1^2)
droprate_c2 = exp(- lambda * mus_c2^2)

rep = 5
read_count_lnorm_c1_full = t(sapply(1:N, function(x){
  count = rnorm(rep, mean = mus_c1[x], sd = sds[x])
  return(count)
}))


read_count_lnorm_c2_full = t(sapply(1:N, function(x){
  count = rnorm(rep, mean = mus_c2[x], sd = sds[x])
  #drop = sample(1:rep, size = round(rep*droprate_c2[x]))
  #count[drop] = point
  return(count)
}))

read_count_lnorm_full = cbind(read_count_lnorm_c1_full, read_count_lnorm_c2_full)


mat = cor(read_count_lnorm_full)
range(mat)


library(pheatmap)


# mat[mat > 0.75 & mat < 0.85] = mat[mat > 0.75 & mat < 0.85] + 0.1
mat[mat == 1] = 0.9
breaksList = seq(0.72, 0.92, by = 0.02)
pdf("~/Dropbox/rnaseq-review/temp/figs/cormat.pdf", width = 6, height = 6, onefile = FALSE)
pbulk =  pheatmap(mat, cluster_rows=FALSE,
                  show_rownames=FALSE, show_colnames=FALSE,
                  cluster_cols=FALSE,
                  color = colorRampPalette(rev(brewer.pal(n = 9, name = "RdYlBu")[1:5]))(length(breaksList)),
                  breaks = breaksList, legend = FALSE)
dev.off()


==> figs/de_plot.R <==
library(ggplot2)
dir = "~/Dropbox/rnaseq-review/temp/figs/"
mu1 = 100
d1 = 0.1
v1 = mu1 + mu1^2*d1; v1
s1 = 1/d1

mu2 = 100
d2 = 0.02
s2 = 1/d2

xvals = seq(25,200,1)
yvals = dnbinom(xvals, size = s1, mu = mu1)
d1 = data.frame(count = xvals, density = yvals, condition = "c1")

yvals = dnbinom(xvals, size = s2, mu = mu2)
d2 = data.frame(count = xvals, density = yvals, condition = "c2")

dat = rbind(d1, d2)

ggplot(dat, aes(x = count, y = density, color = condition)) +
  geom_point() +
  theme_bw()
ggsave(paste0(dir, "p1.pdf"), width = 6, height = 4)

nlarge = 15
set.seed(1)
sample1 = rnbinom(nlarge, size = s1, mu = mu1)
sample2 = rnbinom(nlarge, size = s2, mu = mu2)
dat = data.frame(count = c(sample1, sample2), 
                 condition = c(rep("c1", nlarge), rep("c2", nlarge)))
ggplot(dat, aes(x = condition, y = count, color = condition)) +
  geom_boxplot() + geom_jitter(width = 0.1) + ylim(c(25,200)) +
  theme_bw()
ggsave(paste0(dir, "p2.pdf"), width = 5, height = 4)


nsmall = 3
set.seed(2)
sample1 = rnbinom(nsmall, size = s1, mu = mu1)
sample2 = rnbinom(nsmall, size = s2, mu = mu2)
dat = data.frame(count = c(sample1, sample2), 
                 condition = c(rep("c1", nsmall), rep("c2", nsmall)))
ggplot(dat, aes(x = condition, y = count, color = condition)) +
  geom_boxplot() + geom_jitter(width = 0.1) + ylim(c(25,200)) +
  theme_bw()
ggsave(paste0(dir, "p3.pdf"), width = 5, height = 4)




mu1 = 75
d1 = 0.07
v1 = mu1 + mu1^2*d1; v1
s1 = 1/d1

mu2 = 100
d2 = 0.07
s2 = 1/d2

xvals = seq(25,200,1)
yvals = dnbinom(xvals, size = s1, mu = mu1)
d1 = data.frame(count = xvals, density = yvals, condition = "c1")

yvals = dnbinom(xvals, size = s2, mu = mu2)
d2 = data.frame(count = xvals, density = yvals, condition = "c2")

dat = rbind(d1, d2)

ggplot(dat, aes(x = count, y = density, color = condition)) +
  geom_point() +
  theme_bw()
ggsave(paste0(dir, "p4.pdf"), width = 6, height = 4)


nlarge = 15
set.seed(3)
sample1 = rnbinom(nlarge, size = s1, mu = mu1)
sample2 = rnbinom(nlarge, size = s2, mu = mu2)
dat = data.frame(count = c(sample1, sample2), 
                 condition = c(rep("c1", nlarge), rep("c2", nlarge)))
ggplot(dat, aes(x = condition, y = count, color = condition)) +
  geom_boxplot() + geom_jitter(width = 0.1) + ylim(c(25,200)) +
  theme_bw()
ggsave(paste0(dir, "p5.pdf"), width = 5, height = 4)


nsmall = 3

set.seed(21)
sample1 = rnbinom(nsmall, size = s1, mu = mu1)
sample2 = rnbinom(nsmall, size = s2, mu = mu2)
dat = data.frame(count = c(sample1, sample2), 
                 condition = c(rep("c1", nsmall), rep("c2", nsmall)))
ggplot(dat, aes(x = condition, y = count, color = condition)) +
  geom_boxplot() + geom_jitter(width = 0.1) + ylim(c(25,200)) +
  theme_bw()
ggsave(paste0(dir, "p6.pdf"), width = 5, height = 4)

